An alignment-agnostic methodology for the analysis of designed separations data

Chemical separations data are typically analysed in the time domain using methods that integrate the discrete elution bands. Integrating the same chemical components across several samples must account for retention time drift over the course of an entire experiment as the physical characteristics of the separation are altered through several cycles of use. Failure to consistently integrate the components within a matrix of $M \times N$ samples and variables create artifacts that have a profound effect on the analysis and interpretation of the data. This work presents an alternative where the raw separations data are analysed in the frequency domain to account for the offset of the chromatographic peaks as a matrix of complex Fourier coefficients. We present a generalization of the permutation testing, and visualization steps in ANOVA-Simultaneous Component Analysis (ASCA) to handle complex matrices, and use this method to analyze a synthetic dataset with known significant factors and compare the interpretation of a real dataset via its peak table and frequency domain representations.

==> synthetic_data.m <==
reps = 4;
vars = 5;
levels = {[1,2,3,4],[1,2,3]};
ro = 5;


% Levels of jitter (you can modify the scale)
jitterLevels = 0:5:50;  % Five levels of jitter

p_time = zeros(1,length(jitterLevels));
p_freq = zeros(1,length(jitterLevels));

reps = 4;
vars = 5;
levels = {[1,2,3,4],[1,2,3]};

F = create_design(levels,'Replicates',reps);

X = zeros(size(F,1),vars);
for ii = 1:length(levels{1}),
  X(find(F(:,1) == levels{1}(ii)),:) = simuleMV(length(find(F(:,1) == levels{1}(ii))),vars,'LevelCorr',8) + repmat(randn(1,vars),length(find(F(:,1) == levels{1}(ii))),1);
end
 

Xr = randn(size(X,1),5);

X = [X,Xr];
perm = randperm(size(X,2));

X = X - min(min(X));

X = X.*5000;

X = X(:,perm);

% Define the synthetic data matrix
dataMatrix = X;

% Parameters for the Gaussian function
x = linspace(0, 5000, 5000);  % x-axis (chromatographic time scale)

% Preallocate a storage matrix for jittered data
jitteredPeaks = zeros(size(dataMatrix, 1), length(x), size(dataMatrix, 2));
for jitterLevel = 1:length(jitterLevels)
    for i = 1:size(dataMatrix, 1)  % Loop through each sample (row)
        for j = 1:size(dataMatrix, 2)  % Loop through each peak (column)
            amplitude = dataMatrix(i, j);
            peakPosition = 500 + (j-1)*jitterLevels(jitterLevel)*3;  % Assume fixed intervals between peaks
            
            % Introduce random jitter to the peak position
            jitter = jitterLevels(jitterLevel) * randn();
            jitteredPosition = peakPosition + jitter;
            
            % Create the Gaussian peak
            sigma = 5;  % Standard deviation of the Gaussian peak
            gaussianPeak = amplitude * exp(-(x - jitteredPosition).^2 / (2*sigma^2));
            
            % Store the jittered Gaussian peak
            jitteredPeaks(i,:,j) = gaussianPeak;
        end
    end
    
    % Sum the Gaussian peaks for each sample
    syntheticChromData = sum(jitteredPeaks, 3);
    syntheticChromData = syntheticChromData + 20.*randn(size(syntheticChromData,1),size(syntheticChromData,2)) + 100;
    
    % Plot the chromatographic data with jitter for this level
    figure;
    hold on;
    for i = 1:size(dataMatrix, 1)
        plot(syntheticChromData(i,1:100));
    end
    title(['Synethetic Data with Jitter Level ' num2str(jitterLevel)]);
    xlabel('Acquisitions');
    ylabel('Intensity');
    hold off;

    [~,parglmot] = parglm(syntheticChromData,F,'Model',{[1,2]},'Preprocessing',1);
    p_time(jitterLevel) = parglmot.p(1);

    fftChromData = fft(syntheticChromData,[],2);
    halfN = floor(size(fftChromData,2)/2);
    fftChromData = fftChromData(:,1:halfN+1);
    [~,parglmof] = parglm(fftChromData,F,'Model',{[1,2]},'Preprocessing',1);
    p_freq(jitterLevel) = parglmof.p(1);

    disp('working..')

end


plot(jitterLevels,p_freq);
hold on;
plot(jitterLevels,p_time);
hold off;
